On Hilbert's 8th Problem

This note takes the probabilistic half of the Riemann Xi story on its own terms. Every object in the subject is a first passage time: Riemann's kernel is the law of the logarithm of a sum of two hitting times of a three dimensional Bessel process, Polya's approximation is the first passage of a Brownian motion with drift, and the reciprocal Xi function, under the Riemann hypothesis, is the Laplace transform of an infinite convolution of exponentials whose rates are the squared zeros. That reciprocal is written as $F_\alpha(s)=\xi(\alpha)/\xi(\alpha+\sqrt s)$, and complete monotonicity, unconditional for $\alpha\ge1$, is conjectured to persist to the critical basepoint $\alpha=1/2$. Kent's eigenvalue expansion says which laws can arise this way, namely those whose Thorin measure is a Dirichlet spectrum with unit atoms, and Krein's inverse spectral theory turns the hypothesis into the existence of a string. The passage from Riemann to Polya is a flow, not a jump: the Cauchy semigroup on Thorin measures, each step an Esscher tilt followed by a Brownian subordination along a curvature family of hyperbolic Bessel processes, with the arithmetic surviving as Fourier modes damped like $e^{-2\pi k\varepsilon}$. The arithmetic lives in the atoms and nowhere else. Approximations rank by what they keep: Polya keeps neither atoms nor tempering and is off by a factor of three, a fitted Bessel dimension reaches one per cent, and a few atoms with an erfc tempering stay better than one part in a thousand across four decades. And the flow runs backwards: the Thorin measure of the reciprocal is evaluated from a prime sieve with no reference to any zero, and nonnegative deconvolution of it returns the first ten zero ordinates with unit masses, nine of them to four decimals and one to three. All identities are verified with mpmath, and the scripts are included.

==> scripts/alpha1.py <==
import mpmath as mp
mp.mp.dps=20
B=1+mp.euler/2-mp.log(4*mp.pi)/2
print("1+gamma/2-log(4pi)/2 =",B)
def dlogxi(s): return 1/s+1/(s-1)-mp.log(mp.pi)/2+mp.digamma(s/2)/2+mp.zeta(s,derivative=1)/mp.zeta(s)
def dens(t):
    if t==0: return B/mp.pi
    return mp.re(dlogxi(1+1j*mp.mpf(t)))/mp.pi
for t in [0,1,5,10,14.1347,20,30,50,100,200]:
    sm = 0 if t<7 else mp.log(t/(2*mp.pi))/(2*mp.pi)
    print("tau=%s density=%s smooth=%s"%(t,mp.nstr(dens(t),6),mp.nstr(sm,6)))


==> scripts/basept.py <==
import mpmath as mp
mp.mp.dps=25
def xi(z):
    if abs(z-1)<mp.mpf('1e-15'): return mp.mpf(1)/2
    return z*(z-1)/2*mp.pi**(-z/2)*mp.gamma(z/2)*mp.zeta(z)
g=[mp.im(mp.zetazero(n)) for n in range(1,601)]; G=g[-1]
dens=lambda T: mp.log(T/(2*mp.pi))/(2*mp.pi)
def prod(alpha,w):
    c=alpha-mp.mpf(1)/2
    L=mp.fsum(mp.log((c*c+gg*gg)/((c+w)**2+gg*gg)) for gg in g)
    L+=mp.quad(lambda T: mp.log((c*c+T*T)/((c+w)**2+T*T))*dens(T),[G,10*G,mp.inf])
    return mp.e**L
for alpha in [mp.mpf(1),mp.mpf('0.75')]:
    for w in [mp.mpf('0.5'),mp.mpf(1),mp.mpf(3)]:
        print("alpha=%s w=%s  xi ratio=%s  product=%s"%(alpha,w,mp.nstr(xi(alpha)/xi(alpha+w),12),mp.nstr(prod(alpha,w),12)))
for alpha in ['1','0.75','0.6','0.52','0.5']:
    a=mp.mpf(alpha); print("B_alpha=xi'/xi(%s)="%alpha, mp.nstr(mp.diff(lambda z: z*(z-1)/2*mp.pi**(-z/2)*mp.gamma(z/2)*mp.zeta(z) if abs(z-1)>1e-30 else mp.mpf(1)/2, a+mp.mpf('1e-12') if a==1 else a)/xi(a),10))
# per zero Laplace check of canonical function
c=mp.mpf('0.5'); gam=g[0]; a=c+1j*gam; s=mp.mpf(3)
k=lambda x: mp.re(mp.e**(a*a*x)*mp.erfc(a*mp.sqrt(x)))
lhs=mp.quad(lambda x: mp.e**(-s*x)*k(x),[0,0.001,0.01,0.1,1,mp.inf])
rhs=(c+mp.sqrt(s))/(mp.sqrt(s)*((c+mp.sqrt(s))**2+gam*gam))
print("LT of canonical", lhs, "psi'", rhs)


==> scripts/basept2.py <==
import mpmath as mp, numpy as np
mp.mp.dps=20
g=[float(mp.im(mp.zetazero(n))) for n in range(1,601)]
xi=lambda z: z*(z-1)/2*mp.pi**(-z/2)*mp.gamma(z/2)*mp.zeta(z)
def U(alpha,T):
    c=alpha-0.5
    return sum(np.arctan((T-gg)/c)+np.arctan((T+gg)/c) for gg in g)/np.pi
def argxi(alpha,T,steps=4000):
    Ts=np.linspace(0,T,steps); v=[complex(xi(mp.mpf(alpha)+1j*t)) for t in Ts]
    return np.unwrap(np.angle(v))[-1]/np.pi
for alpha in [1.0,0.75,0.6,0.52]:
    row=[]
    for T in [20.0,30.0,40.0,50.0]:
        row.append(round(U(alpha,T),4))
    print("alpha",alpha,"U((0,T^2]) at T=20,30,40,50:",row)
print("N(T):",[int(mp.nzeros(T)) for T in [20,30,40,50]])
print("arg check alpha=0.75,T=50:", argxi(0.75,50.0), U(0.75,50.0))
print("arg check alpha=1.0,T=30:", argxi(1.0,30.0), U(1.0,30.0))


==> scripts/cum.py <==
import mpmath as mp
mp.mp.dps=30
xi=lambda z: z*(z-1)/2*mp.pi**(-z/2)*mp.gamma(z/2)*mp.zeta(z)
lf=lambda w: mp.log(xi(mp.mpf(0.5)+w)/xi(mp.mpf(0.5)))
co=mp.taylor(lf,0,8)   # coefficients in w
a=[co[2*n] for n in range(1,5)]   # coefficient of w^{2n} = s^n
print("a_n:",[mp.nstr(x,12) for x in a])
kap=[(-1)**(n+1)*mp.factorial(n)*a[n-1] for n in range(1,5)]
print("cumulants kappa_n:",[mp.nstr(x,12) for x in kap])
g=[mp.im(mp.zetazero(n)) for n in range(1,601)]
for n in range(1,4):
    S=sum(gg**(-2*n) for gg in g); G=g[-1]
    tail=mp.quad(lambda T: T**(-2*n)*mp.log(T/(2*mp.pi))/(2*mp.pi),[G,mp.inf])
    print("n=%d  sum gamma^-2n (600 zeros + tail) = %s   (n-1)! * that = %s"%(n,mp.nstr(S+tail,12),mp.nstr(mp.factorial(n-1)*(S+tail),12)))
# Theta table
Th=lambda x: sum(mp.e**(-gg*gg*x) for gg in g)
for x in ['0.001','0.003','0.01','0.03','0.1']:
    x=mp.mpf(x); print("x=%s Theta=%s nu=Theta/x=%s -Theta'=%s"%(x,mp.nstr(Th(x),8),mp.nstr(Th(x)/x,8),mp.nstr(sum(gg*gg*mp.e**(-gg*gg*x) for gg in g),8)))


==> scripts/fig0.py <==
import mpmath as mp, numpy as np, matplotlib, time
matplotlib.use('Agg'); import matplotlib.pyplot as plt
mp.mp.dps=20
g=[float(mp.im(mp.zetazero(k))) for k in range(1,200)]
def xi(z): return z*(z-1)/2*mp.pi**(-z/2)*mp.gamma(z/2)*mp.zeta(z)
x0=xi(mp.mpf(0.5))
t0=time.time()
phi=lambda t: x0/xi(0.5+mp.sqrt(-1j*t))
ts=np.concatenate([np.linspace(0,200,801)[1:],np.linspace(200,3000,1401)[1:],np.linspace(3000,30000,2701)[1:]])
vals=[complex(phi(mp.mpf(t))) for t in ts]
print("phi computed",time.time()-t0, abs(vals[-1]))
ts=np.concatenate([[0],ts]); vals=np.array([1+0j]+vals)
ys=np.linspace(0.0005,0.07,300)
dens=[np.trapezoid((vals*np.exp(-1j*ts*y)).real,ts)/np.pi for y in ys]
np.save('/home/claude/levy/dens.npy',np.array([ys,dens]))
print("mass",np.trapezoid(dens,ys),"mean",np.trapezoid(ys*np.array(dens),ys))


==> scripts/fig0b.py <==
import mpmath as mp, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
mp.mp.dps=15
g=np.array([float(mp.im(mp.zetazero(k))) for k in range(1,200)])
from sympy import primerange
N=200000; lam=np.zeros(N+1)
for p in primerange(2,N+1):
    pk=p
    while pk<=N: lam[pk]=np.log(p); pk*=p
nn=np.nonzero(lam)[0]; ln=np.log(nn); w=lam[nn]/np.sqrt(nn)
xs=np.linspace(0.002,0.06,60)
zero=[np.sum(np.exp(-g**2*x)) for x in xs]
pole=np.exp(xs/4)
arch=[float(-mp.log(mp.pi)/(4*mp.sqrt(mp.pi*x))+mp.quad(lambda r: mp.e**(-r*r*x)*mp.re(mp.digamma(0.25+0.5j*r)),[-mp.inf,0,mp.inf])/(4*mp.pi)) for x in xs]
prim=np.array([np.sum(w*np.exp(-ln**2/(4*x)))/(2*np.sqrt(np.pi*x)) for x in xs])
tot=pole+np.array(arch)-prim
print("max |total-zero|",np.max(np.abs(tot-np.array(zero))))
ys,dens=np.load('/home/claude/levy/dens.npy')
plt.rcParams.update({'font.family':'serif','font.size':9})
fig,axs=plt.subplots(1,2,figsize=(6.6,2.9))
ax=axs[0]
ax.plot(xs,pole+np.array(arch),color='#e07b00',lw=1.4,label='pole + archimedean')
ax.plot(xs,-prim,color='#2ca02c',lw=1.4,label='minus primes')
ax.plot(xs,zero,color='#1f4e9c',lw=2.4,alpha=0.5,label=r'$\Theta(x)$ from zeros')
ax.plot(xs,tot,color='#1f4e9c',lw=0.9,ls='--',label='sum of the two')
ax.axhline(0,color='gray',lw=0.4); ax.set_xlabel(r'$x$'); ax.set_yscale('symlog',linthresh=0.01); ax.legend(frameon=False,fontsize=7)
ax.set_title(r'canonical function $\Theta$, explicit formula',fontsize=8)
ax=axs[1]
ax.plot(ys,dens,color='#d62728',lw=1.3)
ax.axvline(0.0231,color='gray',lw=0.6,ls=':'); ax.text(0.0236,max(dens)*0.95,'mean 0.0231',fontsize=7,color='gray')
ax.set_xlabel(r'$y$'); ax.set_title(r'density of $\mu$, Laplace transform $\xi(\frac{1}{2})/\xi(\frac{1}{2}+\sqrt{s})$',fontsize=8)
ax.set_xlim(0,0.07)
fig.tight_layout(); fig.savefig('/home/claude/levy/fig_law.pdf'); print('ok', max(dens), ys[np.argmax(dens)])


==> scripts/fig1c.py <==
import mpmath as mp, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
mp.mp.dps=15
def dlogxi(s): return 1/s+1/(s-1)-mp.log(mp.pi)/2+mp.digamma(s/2)/2+mp.zeta(s,derivative=1)/mp.zeta(s)
plt.rcParams.update({'font.family':'serif','font.size':9})
taus=np.arange(5,120,0.05)
d=[float(mp.re(dlogxi(1+1j*mp.mpf(t))))/np.pi for t in taus]
fig,ax=plt.subplots(figsize=(6.4,2.9))
g=[float(mp.im(mp.zetazero(k))) for k in range(1,30)]
for gg in g:
    if gg<120: ax.axvline(gg,color='#d62728',lw=0.6,alpha=0.45)
ax.plot(taus,[np.log(t/(2*np.pi))/(2*np.pi) if t>2*np.pi else np.nan for t in taus],color='#2ca02c',lw=1.2,ls='--',label=r'smooth zero density $(2\pi)^{-1}\log(\tau/2\pi)$')
ax.plot(taus,d,color='#1f4e9c',lw=1.0,label=r'Thorin density $\pi^{-1}\,\mathrm{Re}\,\xi^\prime/\xi(1+i\tau)$')
ax.plot([],[],color='#d62728',lw=0.8,alpha=0.6,label=r'zeros of $\zeta$')
ax.set_xlabel(r'$\tau$'); ax.set_xlim(5,120); ax.set_ylim(0,1.0)
ax.legend(loc='lower center',bbox_to_anchor=(0.5,1.0),ncol=3,frameon=False,fontsize=7.5)
fig.tight_layout(); fig.savefig('/home/claude/levy/fig_alpha1.pdf'); print('ok')


==> scripts/fig2c.py <==
import mpmath as mp, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
mp.mp.dps=15
from sympy import primerange
N=2000; lam=np.zeros(N+1)
for p in primerange(2,N+1):
    pk=p
    while pk<=N: lam[pk]=np.log(p); pk*=p
n=np.arange(N+1); logn=np.log(np.maximum(n,1))
def A(t): s=1+1j*mp.mpf(t); return float(mp.re(1/s+1/(s-1)-mp.log(mp.pi)/2+mp.digamma(s/2)/2))
def L(t): s=1+1j*mp.mpf(t); return float(-mp.re(mp.zeta(s,derivative=1)/mp.zeta(s)))
def fej(t):
    X=t/(2*np.pi); Lb=np.log(X); m=(n>=2)&(logn<=Lb)
    return float(np.sum(lam[m]/n[m]*(1-logn[m]/Lb)*np.cos(t*logn[m])))
plt.rcParams.update({'font.family':'serif','font.size':9})
taus2=np.arange(20,500,0.25)
Ls=np.array([L(t) for t in taus2]); As=np.array([A(t) for t in taus2]); Fs=np.array([fej(t) for t in taus2])
triv=0.5*np.log(taus2/(2*np.pi))-0.5772
blue='#1f4e9c'; orange='#e07b00'; green='#2ca02c'
fig,axs=plt.subplots(2,1,figsize=(6.4,4.6),sharex=True)
axs[0].plot(taus2,Ls,color=blue,lw=0.7,label=r"$-\mathrm{Re}\,\zeta^\prime/\zeta(1+i\tau)$")
axs[0].plot(taus2,As,color=orange,lw=1.5,label='archimedean part')
axs[0].fill_between(taus2,Ls,As,where=As>Ls,color=orange,alpha=0.08,lw=0)
axs[0].legend(loc='lower center',bbox_to_anchor=(0.5,1.0),ncol=2,frameon=False,fontsize=8); axs[0].set_ylim(-2.2,2.8)
axs[1].plot(taus2,Fs,color=blue,lw=0.7,label='Fejér weighted prime sum, '+r'$L=\log(\tau/2\pi)$')
axs[1].plot(taus2,triv,color=green,lw=1.3,ls='--',label=r'trivial bound $L/2-\gamma_E$')
axs[1].plot(taus2,As,color=orange,lw=1.5,label='archimedean part')
axs[1].fill_between(taus2,triv,As,color=green,alpha=0.10,lw=0)
axs[1].legend(loc='lower center',bbox_to_anchor=(0.5,1.0),ncol=3,frameon=False,fontsize=7.5); axs[1].set_xlabel(r'$\tau$'); axs[1].set_ylim(-1.5,2.8)
for a in axs: a.axhline(0,color='gray',lw=0.4)
fig.tight_layout(); fig.savefig('/home/claude/levy/fig_mertens.pdf'); print('ok')


==> scripts/fig3.py <==
import mpmath as mp, numpy as np, matplotlib
matplotlib.use('Agg'); import matplotlib.pyplot as plt
mp.mp.dps=15
g=np.array([float(mp.im(mp.zetazero(k))) for k in range(1,120)])
plt.rcParams.update({'font.family':'serif','font.size':9})
def U(a,T):
    c=a-0.5
    return np.sum(np.arctan((T[:,None]-g)/c)+np.arctan((T[:,None]+g)/c),axis=1)/np.pi
cols=[(1.0,'#d62728'),(0.75,'#e07b00'),(0.6,'#2ca02c'),(0.52,'#1f4e9c')]
fig,axs=plt.subplots(1,2,figsize=(6.6,2.8),gridspec_kw={'width_ratios':[1.3,1]})
for ax,(lo,hi) in zip(axs,[(0.5,60),(12,34)]):
    T=np.linspace(lo,hi,3000); N=np.array([np.sum(g<=t) for t in T])
    for a,c in cols: ax.plot(T,U(a,T),color=c,lw=1.2,label=r'$\alpha=%s$'%a)
    ax.step(T,N,where='post',color='black',lw=0.9,ls=':',label=r'$N(\tau)$')
    ax.set_xlim(lo,hi); ax.set_xlabel(r'$\tau$')
axs[0].set_ylabel(r'$U_\alpha((0,\tau^2])$'); axs[0].set_ylim(-0.2,13.5); axs[1].set_ylim(-0.1,4.3)
axs[0].legend(loc='upper left',frameon=False,fontsize=8)
axs[1].set_title('detail',fontsize=8)
fig.tight_layout(); fig.savefig('/home/claude/levy/fig_descent.pdf'); print('ok')


==> scripts/lag.py <==
import mpmath as mp, numpy as np, time
mp.mp.dps=15
def dlogxi(s):
    return 1/s+1/(s-1)-mp.log(mp.pi)/2+mp.digamma(s/2)/2+mp.zeta(s,derivative=1)/mp.zeta(s)
# check Thorin integral at alpha=1, s=1 against xi ratio
alpha=mp.mpf(1)
u=lambda t: mp.re(dlogxi(alpha+1j*mp.sqrt(t)))/(2*mp.pi*mp.sqrt(t))
t0=time.time()
I=mp.quad(lambda t: mp.log(1+1/t)*u(t),[0,1,10,100,400,2000,10000])
tail=mp.quad(lambda t: (1/t)*mp.log(mp.sqrt(t)/(2*mp.pi))/(4*mp.pi*mp.sqrt(t)),[10000,mp.inf])
print("Thorin integral",I+tail,"target",-mp.log(mp.mpf('0.954929658551')),"time",time.time()-t0)
# min of Re xi'/xi on lines, tau in [1,400]
for a in [1.0,0.75,0.6,0.55,0.51]:
    taus=np.arange(1,400,0.05)
    vals=[float(mp.re(dlogxi(mp.mpf(a)+1j*t))) for t in taus]
    i=int(np.argmin(vals))
    arch=[float(mp.re(1/(a+1j*t)+1/(a+1j*t-1)-mp.log(mp.pi)/2+mp.digamma((a+1j*t)/2)/2)) for t in [taus[i]]]
    print("alpha=%.2f  min Re xi'/xi on [1,400] = %.4f at tau=%.2f (archimedean part there %.3f)"%(a,vals[i],taus[i],arch[0]))


==> scripts/lag2.py <==
import mpmath as mp, numpy as np
mp.mp.dps=15
def dlogxi(s): return 1/s+1/(s-1)-mp.log(mp.pi)/2+mp.digamma(s/2)/2+mp.zeta(s,derivative=1)/mp.zeta(s)
def arch(s): return 1/s+1/(s-1)-mp.log(mp.pi)/2+mp.digamma(s/2)/2
for a in [0.6,0.55,0.51]:
    taus=np.arange(0.5,200,0.1)
    vals=np.array([float(mp.re(dlogxi(mp.mpf(a)+1j*t))) for t in taus])
    i=int(np.argmin(vals[taus>20])) ; tt=taus[taus>20][i]; v=vals[taus>20][i]
    ar=float(mp.re(arch(mp.mpf(a)+1j*tt)))
    print("alpha=%.2f min over tau in [20,200]: %.4f at tau=%.1f; archimedean %.3f, zeta part %.3f; value at tau=0.5: %.4f"%(a,v,tt,ar,v-ar,vals[0]))


==> scripts/p2.py <==
import mpmath as mp, numpy as np
mp.mp.dps=15
def A(tau):  # archimedean part of Re xi'/xi at 1+i tau
    s=1+1j*mp.mpf(tau); return float(mp.re(1/s+1/(s-1)-mp.log(mp.pi)/2+mp.digamma(s/2)/2))
def L(tau):  # -Re zeta'/zeta(1+i tau)
    s=1+1j*mp.mpf(tau); return float(-mp.re(mp.zeta(s,derivative=1)/mp.zeta(s)))
taus=np.arange(2,2000,0.25)
Ls=np.array([L(t) for t in taus]); As=np.array([A(t) for t in taus])
r=Ls/As
i=np.argmax(Ls); j=np.argmax(r[taus>20])
print("max of -Re zeta'/zeta(1+i tau) on [2,2000]: %.4f at tau=%.2f ; archimedean there %.4f"%(Ls[i],taus[i],As[i]))
tt=taus[taus>20]; print("max ratio (-Re zeta'/zeta)/arch for tau>20: %.4f at tau=%.2f"%(r[taus>20][j],tt[j]))
print("mean of -Re zeta'/zeta over [100,2000]: %.4f ; mean arch %.4f"%(Ls[taus>100].mean(),As[taus>100].mean()))
# Mertens check: half of sum_{n<=tau/2pi} Lambda(n)/n vs arch
for t in [50,200,1000,2000]:
    X=t/(2*np.pi); M=sum(float(mp.mangoldt(n))/n for n in range(2,int(X)+1))
    print("tau=%d arch=%.3f  half Mertens sum to tau/2pi = %.3f  half(log X - gamma)=%.3f"%(t,A(t),M/2,0.5*(np.log(X)-0.5772)))


==> scripts/p2b.py <==
import mpmath as mp, numpy as np
mp.mp.dps=15
N=6000
lam=np.array([float(mp.mangoldt(n)) for n in range(N+1)])
n=np.arange(N+1); logn=np.log(np.maximum(n,1))
def A(tau):
    s=1+1j*mp.mpf(tau); return float(mp.re(1/s+1/(s-1)-mp.log(mp.pi)/2+mp.digamma(s/2)/2))
def L(tau):
    s=1+1j*mp.mpf(tau); return float(-mp.re(mp.zeta(s,derivative=1)/mp.zeta(s)))
def head(tau,X,fejer=False):
    m=(n>=2)&(n<=X); w=np.ones(N+1)
    if fejer: w=1-logn/np.log(X)
    return float(np.sum(lam[m]/n[m]*w[m]*np.cos(tau*logn[m])))
# Mertens constants
for X in [1e3,1e4,1e5]:
    pass
import sympy
def mert(X):
    from sympy import primerange
    S1=0; S2=0
    for p in primerange(2,int(X)+1):
        pk=p
        while pk<=X:
            S1+=np.log(p)/pk; S2+=np.log(p)*np.log(pk)/pk; pk*=p
    return S1,S2
for X in [1e4,1e5,1e6]:
    S1,S2=mert(X); print("X=%g  sum L/n - logX = %.4f   sum L log n/n - 0.5 log^2 X = %.4f"%(X,S1-np.log(X),S2-0.5*np.log(X)**2))
print("gamma_E =",0.5772)
print("tau   arch   full(-Re z'/z)   head(sharp,X=tau/2pi)   head(Fejer)   trivial Fejer bound")
for tau in [50,100,200,500,1000,1967.25,2000,3000,5000]:
    X=tau/(2*np.pi)
    S1,S2=mert(X); triv=S1-S2/np.log(X)
    print("%7.1f  %6.3f  %7.3f  %7.3f  %7.3f  %7.3f"%(tau,A(tau),L(tau),head(tau,X),head(tau,X,True),triv))
taus=np.arange(20,3000,0.5)
Hs=np.array([head(t,t/(2*np.pi)) for t in taus]); Fs=np.array([head(t,t/(2*np.pi),True) for t in taus]); Ls=np.array([L(t) for t in taus])
print("sharp head: max %.3f mean %.3f sd %.3f"%(Hs.max(),Hs.mean(),Hs.std()))
print("Fejer head: max %.3f mean %.3f sd %.3f"%(Fs.max(),Fs.mean(),Fs.std()))
print("full      : max %.3f mean %.3f sd %.3f"%(Ls.max(),Ls.mean(),Ls.std()))
print("tail=full-sharp head: max %.3f sd %.3f ; corr(head,full)=%.3f"%((Ls-Hs).max(),(Ls-Hs).std(),np.corrcoef(Hs,Ls)[0,1]))


==> scripts/p2c.py <==
import mpmath as mp, numpy as np
mp.mp.dps=15
N=200000
from sympy import primerange
lam=np.zeros(N+1)
for p in primerange(2,N+1):
    pk=p
    while pk<=N: lam[pk]=np.log(p); pk*=p
n=np.arange(N+1); logn=np.log(np.maximum(n,1))
for tau in [500.0,2000.0,5000.0]:
    X=tau/(2*np.pi); L0=np.log(X)
    for fac in [1.0,1.25,1.5,1.75,2.0]:
        L=fac*L0; m=(n>=2)&(logn<=L)
        w_f=(1-logn[m]/L); 
        triv_f=np.sum(lam[m]/n[m]*w_f)
        w_c=w_f*np.cos(2*np.pi*logn[m]/L)
        triv_c=np.sum(lam[m]/n[m]*np.abs(w_c))
        print("tau=%g L/log X=%.2f  Fejer trivial=%.3f  Fejer*cos trivial=%.3f   needed arch~%.3f"%(tau,fac,triv_f,triv_c,0.5*L0))

